The Erd\H{o}s unit distance problem for small point sets

We improve the best known upper bound on the number of edges in a unit-distance graph on $n$ vertices for each $n\in\{16,\ldots,30\}$. When $n\leq 21$, our bounds match the best known lower bounds, and we fully enumerate the densest unit-distance graphs in these cases. On the combinatorial side, our principle technique is to more efficiently generate $\mathcal{F}$-free graphs for a set of forbidden subgraphs $\mathcal{F}$. On the algebraic side, we are able to determine programmatically whether many graphs are unit-distance, using a custom embedder that is more efficient in practice than tools such as cylindrical algebraic decomposition.

==> anc/graph6.txt <==
?
@
A_
Bw
C^
DR{
E{Sw
EDZw
EQlw
EElw
FoSvw
G`iiqk
G`iZQk
GIISZ{
H{dQXgj
IISpZATaw
J`GWDeNYak_
J`GhcpJdQL_
KwC[KLQIibDJ
L@rLaDBIOidEDJ
M_C_?FBNLcTHTaRP_
M_DbIo`GWg`RdIah_
NGECKA@WW{igRHKpDSW
O@iib@`cC_iOAsAi_ioHZ
P?CpiPHS@OYAiA@S_UWIY?jK
P@Oa@GoQ?d@j@KEoWPOFef?w
P?_YQT_K@_r_wG@c_hWDi?ZK
P?O`H`OSHaRoq@@I_RWZAAsK
P?SaACcK@_q{u??k_LW[aBQK
PJPK?CA?gYEF_qEGaaXRAHSK
PASaACcG@?rB`xDcAhGTaAYK
Q_HG_gT_`?cB?q?hiQ?QTAH^kB?
Q`G@O?oDII@YAWD_OHiGs@wqWBo
Q?CX@C_CAXOYAg@W`QOIbwINOV?
Q_GP@COCGC_LBeBXgwCP`iBDSK_
Q?GP?aHP_K?hAaAPtDbCidCpPi?
Q_GP?ggC?ZIA@KApSOQCx?{qKF_
Q_?oq?`APgPIWW?e_cas@?M]EF_
Q_?HGoSDHKBG?J?Ft?ROB_whBPW
Q_?HPGdI_oA_?N?oQ_ioQ_ix@VO
Q_?P@CgE?oi_?d?R_uOJRiGrNC?
Q_?Oh?`E?o_i?t@J?TZOIi?nN_?
QGCCIGdX?oq?c@?r?T[K_QPSgaw
Q??OP_g?WI_U@bdDHRBaKiIbE@_
Qw?G@_K?gDoOO`EBA`XbKaTPDQg
QKc?G_HW?G_b`_GqCSkFcSQpGeg
QwC?H?W@gA``Ab_XGKXAod@TQAw
RJ?GKEB`CGh?AKAIh_`CKC`S`QoaRW
R@KCAHD`CG_U?jH_SOI_IQ?sPSoQTW
R?CCGx_oE?_Q?b`oKKpgGJ?cOtOPUW
S?E@cQHWB?_Q?bDPAcYWKM_BC?OAiW@T[
Tsc@IGC@GD?R?S?Wd@A_CK@HG@VM??PRKOUZ
TCKx?D?OI?OMCBSA_L?ApA_gEA\EG?PBSCPV
TCTWACAG@@CDKC?e?QgQA@OMOq]F??OUcCEj
TCS`?H??XIZ?K_Co`CG@JO[?EOSCpGOTSCE\
T??_`OhSCSYA@I?c?OyWBEa@c?SIU?Aa[?el

